Screening Methods for Classification Based on Non-parametric Bayesian Tests

Feature or variable selection is a problem inherent to large data sets. While many methods have been proposed to deal with this problem, some can scale poorly with the number of predictors in a data set. Screening methods scale linearly with the number of predictors by checking each predictor one at a time, and are a tool used to decrease the number of variables to consider before further analysis or variable selection. For classification, there is a variety of techniques. There are parametric based screening tests, such as t-test or SIS based screening, and non-parametric based screening tests, such as Kolmogorov distance based screening, and MV-SIS. We propose a method for variable screening that uses Bayesian-motivated tests, compare it to SIS based screening, and provide example applications of the method on simulated and real data. It is shown that our screening method can lead to improvements in classification rate. This is so even when our method is used in conjunction with a classifier, such as DART, which is designed to select a sparse subset of variables. Finally, we propose a classifier based on kernel density estimates that in some cases can produce dramatic improvements in classification rates relative to DART.

==> jeff2.mac <==
%\def\bold{\relax\ifmmode\let\next=\bold@\else
%   \def\next{\errmessage{Use \string\bold\space only in math
%      mode}}\fi\next}\def\bold@#1{{\fam\bffam #1}}
\def\today{\ifcase\month\or
   January\or February\or March\or April\or May\or
   June\or July\or August\or September\or October\or November\or
   December\fi
   \space\number\day, \number\year}
%\scriptscriptfont\bffam=\sevenbf  
\def\bfm{\fam\bffam\twelvebf}%
\def\text{\relax\ifmmode\let\next=\text@\else\let\next=\text@@\fi\next}
\def\pmb#1{\setbox0=\hbox{#1}%
    \kern-.025em\copy0\kern-\wd0
    \kern.05em\copy0\kern-\wd0
    \kern-.025em\raise.0433em\box0 }
\def\l{$\ell$.\ }
\def\ce{\centerline}
\def\ve{\vfill\eject}
\def\deg{$^\circ$}
\def\cv{cross-validation~}
\def\cvd{cross-validation}
\def\gof{goodness-of-fit}
\def\sp{smoothing parameter}
\def\sighat{\hat\sigma}
\def\ra{\rightarrow}
\def\reff{\medskip\noindent\hangindent=20pt\hangafter=1}
\def\hangg{\hangindent=10pt\hangafter=1}
\def\hangten{\hangindent=10pt\hangafter=0}
\def\pshang{\hangindent=25pt\hangafter=1}
\def\fh{\hat f_h}
\def\rh{\hat r_h}
\def\blank{\hbox to 2.5in{\hskip 2mm\hrulefill\hskip 2mm}}
\def\parno{\par\noindent}
\def\medi{\medskip\noindent}
\def\bigi{\bigskip\noindent}
\def\smoi{\smallskip\noindent}
\def\noi{\noindent}
\def\eps{\epsilon}
\def\oneton{=1,\ldots,n}
\def\cprob{\buildrel p\over \longrightarrow}
\def\Def{\buildrel {\rm def}\over \longrightarrow}
\def\cond{\buildrel {\cal D}\over \longrightarrow}
\def\conp{\buildrel p\over \longrightarrow}
\def\conas{\buildrel {a.s.}\over \longrightarrow}
\def\myproc #1. #2\par{\medbreak
  \noindent{\bf#1.\enspace}{\sl#2}\par\medbreak}
\def\bw{bandwidth\ }
\def\bwd{bandwidth}
\def\bl{\item{$\bullet$}}
\def\Var{{\rm Var}}
\def\Cov{{\rm Cov}}
\def\lp{\left(}
\def\rp{\right)}
\def\ld{\ldots}
\def\PC{Priestley-Chao}
\def\GM{Gasser-M\"uller}
\def\NW{Nadaraya-Watson}
\def\gmw{{1\over h}\int_{s_{i-1}}^{s_i}K\left({x-u\over h}\right)du}
\def\TS{\hat r(\cdot\,;m)}
\def\lip{\left(}
\def\rip{\right)}
\def\sumin{\sum_{i=1}^n}
\def\Rl{{I\!R}}
\def\rv{random variable}
\def\ybar{\bar Y}
\def\eqdist{\buildrel d\over=}
%
\def\aism{{\it Annals of the Institute of Statistical Mathematics}}
\def\ams{{\it Annals of Mathematical Statistics}}
\def\aop{{\it Annals of Probability}}
\def\aos{{\it Annals of Statistics}}
\def\aus{{\it Australian Journal of Statistics}}
\def\biok{{\it Biometrika}}
\def\biom{{\it Biometrics}}
\def\cs{{\it Communications in Statistics}}
\def\csab{{\it Comm. Statist.}}
\def\Com{{\it Communications}}
\def\jap{{\it Journal of Applied Probability}}
\def\jasa{{\it Journal of the American Statistical Association}}
\def\jmva{{\it Journal of Multivariate Analysis}}
\def\jns{{\it Journal of Nonparametric Statistics}}
\def\jrss{{\it Journal of the Royal Statistical Society} B}
\def\jscs{{\it Journal of Statistical Computation and Simulation}}
\def\jspi{{\it Journal of Statistical Planning and Inference}}
\def\jtsa{{\it Journal of Time Series Analysis}}
\def\spapp{{\it Stochastic Processes and their Applications}}
\def\spl{{\it Statistics and Probability Letters}}
\def\stat{{\it Statistics}}
\def\statsci{{\it Statistical Science}}
\def\tas{{\it The American Statistician}}
\def\tech{{\it Technometrics}}
\def\ptrf{{\it Probability Theory and Related Fields}}

\def\Aism{{\it Ann. Inst. Statist. Math.}}
\def\Ams{{\it Ann. Math. Statist.}}
\def\Aop{{\it Ann. Probab.}}
\def\Aos{{\it Ann. Statist.}}
\def\Aus{{\it Austral. J. Statist.}}
\def\Cs{{\it Communications in Statistics}}
\def\Csaa{{\it Comm. Statist. - Theory Methods}}
\def\Csab{{\it Comm. Statist. - Simulation Computation}}
\def\Jap{{\it J. Appl. Probab.}}
\def\Jasa{{\it J. Amer. Statist. Assoc.}}
\def\Jmva{{\it J. Multivariate Anal.}}
\def\Jns{{\it J. Nonpar. Statist.}}
\def\Jtsa{{\it J. Time Ser. Anal.}}
\def\Jrss{{\it J. Roy. Statist. Soc. Ser.}\ }
\def\Jscs{{\it J. Statist. Comput. Simul.}}
\def\Jspi{{\it J. Statist. Plann. Inf.}}
\def\Spapp{{\it Stochastic Proc. Appl.}}
\def\Spl{{\it Statist. Probab. Lett.}}
\def\Statsci{{\it Statist. Sci.}}
\def\Tas{{\it Amer. Statist.}}
\def\Ptrf{{\it Probab. Theor. Rel. Fields}}









